The Galactic Millisecond Pulsar Population: Implications for the Galactic Center Excess

The Galactic Center Excess (GCE) is an extended gamma-ray source in the central region of the Galaxy found in Fermi Large Area Telescope data. In recent years it has become apparent that the GCE may not be spherically symmetric, but may be spatially correlated with the distribution of stellar mass in the Galactic bulge, potentially favoring an unresolved population of millisecond pulsars (MSPs) scenario. In this thesis, we perform detailed modelling of the Galactic MSP population. Including in our model the spin down between formation and observation, we find a model in which luminosity $L \propto E_{\rm cut}^{1.2 \pm 0.3} B^{0.1 \pm 0.4} \dot{E}^{0.5 \pm 0.1}$ provides the best fit to the data, where $E_{\rm cut}$ is spectral energy cutoff, $B$ is magnetic field strength, and $\dot{E}$ is the spin-down power. Due to differing star formation histories it is expected that the MSPs in the Galactic bulge are older and therefore dimmer than those in the Galactic disk. Our results demonstrate that we do not require that there is anything systematically different about the inner Galaxy MSPs to explain the GCE. In the "recycling" channel of MSP formation the neutron star forms from a core collapse supernovae that undergoes a random "kick" due to the asymmetry of the explosion. This would imply a smoothing out of the spatial distribution of the MSPs. We use N-body simulations to model how the MSP spatial distribution changes. We estimate the probability distribution of natal kick velocities using the resolved gamma-ray MSP proper motions, where MSPs have velocities relative to circular motion of 77 +/- 6 km/s, as determined as part of our Galactic MSP population model. We find that, due to the natal kicks, there is an approximately 10% increase in each of the bulge MSP spatial distribution dimensions and also the bulge MSP distribution becomes less boxy but is still far from being spherical.

==> compile-thesis.sh <==
#!/bin/bash
# A script to compile the PhD Thesis - Krishna Kumar 
# Distributed under GPLv2.0 License

compile="compile";
clean="clean";

if test -z "$2"
then
if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
else
	echo "Shell script for compiling the PhD Thesis"
	echo "Usage: sh ./compile-thesis.sh [OPTIONS] [filename]"
	echo "[option]  compile: Compiles the PhD Thesis"
	echo "[option]  clean: removes temporary files no filename required"
	exit
fi
fi

filename=$2;

if [ $1 = $clean ]; then
	echo "Cleaning please wait ..."
	rm -f *~
	rm -rf *.aux
	rm -rf *.bbl
	rm -rf *.blg
	rm -rf *.d
	rm -rf *.fls
	rm -rf *.ilg
	rm -rf *.ind
	rm -rf *.toc*
	rm -rf *.lot*
	rm -rf *.lof*
	rm -rf *.log
	rm -rf *.idx
	rm -rf *.out*
	rm -rf *.nlo
	rm -rf *.nls
	rm -rf $filename.pdf
	rm -rf $filename.ps
	rm -rf $filename.dvi
	rm -rf *#* 
	echo "Cleaning complete!"
	exit
elif [ $1 = $compile ]; then
	echo "Compiling your PhD Thesis...please wait...!"
	pdflatex -interaction=nonstopmode $filename.tex
	bibtex $filename.aux 	
	makeindex $filename.aux
	makeindex $filename.idx
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	makeindex $filename.nlo -s nomencl.ist -o $filename.nls
	pdflatex -interaction=nonstopmode $filename.tex
	echo "Success!"
	exit
fi


if test -z "$3"
then
	exit
fi

